Double-gluon charmonium hybrid states with various (exotic) quantum numbers

We study the double-gluon charmonium hybrid states with various quantum numbers, each of which is composed of one valence charm quark and one valence charm antiquark as well as two valence gluons. We concentrate on the exotic quantum numbers $J^{PC} =0^{--}/0^{+-}/1^{-+}/2^{+-}/3^{-+}$ that the conventional $\bar q q$ mesons can not reach. We apply the QCD sum rule method to calculate their masses to be $7.28^{+0.38}_{-0.43}$ GeV, $5.19^{+0.36}_{-0.46}$ GeV, $5.46^{+0.41}_{-0.62}$ GeV, $4.48^{+0.25}_{-0.31}$ GeV, and $5.54^{+0.35}_{-0.43}$ GeV, respectively. We study their possible decay patterns and propose to search for the $J^{PC}=2^{+-}/3^{-+}$ states in the $D^*\bar D^{(*)}/D^{*}_s \bar D^{(*)}_s/\Sigma_c^* \bar \Sigma_c^{(*)}/\Xi_c^* \bar \Xi_c^{(\prime,*)}$ channels. Experimental investigations on these states and decay channels can be useful in classifying the nature of the hybrid state, thus serving as a direct test of QCD in the low energy sector.

==> OPE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    240963,       6410]
NotebookOptionsPosition[    229776,       6249]
NotebookOutlinePosition[    230193,       6266]
CellTagsIndexPosition[    230150,       6263]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["0", "A", "++"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8ca2e2ac-43d4-441f-b1fb-4b16f1933c2b"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 
  3.899093650092154*^9}},ExpressionUUID->"4ac163f3-b6aa-45e6-97da-\
c3b70d05d80d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["FF", "5"], " ", 
          SuperscriptBox["\[Alpha]s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9},ExpressionUUID->"b937f3b9-3651-42ee-8ace-\
912b2599b5fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"10", " ", "FF", " ", "G2", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"72", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "G2", " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9},ExpressionUUID->"05ae68fa-1d28-4ccc-882b-\
3200a70f3a6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "G3", " ", 
        SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], "\[Alpha]s"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 
  3.899094093805423*^9},ExpressionUUID->"0c134d27-2979-47ca-a273-\
e5a9817e7a45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"216", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", "HH"}], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"]}], 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"]}], 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",ExpressionUUID->"e54d45c5-6002-4e57-8048-\
70a714a67738"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["0", "B", "++"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"4747bcbd-3980-4d16-911c-52b31ed6c8e7"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.8990942503182216`*^9, 
  3.8990942526872387`*^9}},ExpressionUUID->"3be36b2c-67ec-438c-9585-\
5109e14baa5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
        "2"]}], 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094328926126*^9},ExpressionUUID->"9cd464cc-ed26-464f-831b-\
d1cab2bdf64b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], 
      SuperscriptBox["FF", "2"], " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["mc", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "-", 
           RowBox[{"64", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}], 
           "-", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"13", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"FF", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"68", " ", "\[Beta]"}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"23", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990943471582813`*^9},ExpressionUUID->"919a599a-ad25-416f-9918-\
00b6e116b6dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "G3", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990943664936047`*^9},ExpressionUUID->"e75cf575-f808-44e7-bc67-\
026611b51b74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19"}], "+", 
           RowBox[{"19", " ", "\[Alpha]"}], "+", 
           RowBox[{"14", " ", "\[Beta]"}]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8990943773645744`*^9, 
  3.8990943979510627`*^9}},ExpressionUUID->"52157a55-ecca-4d21-81bc-\
e8613afc2daf"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["0", "A", 
   RowBox[{"-", "+"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"799745f4-a6da-48bf-9c9b-eb89eafe9b01"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.8990942503182216`*^9, 
  3.899094266191653*^9}},ExpressionUUID->"86ef1302-c73d-411e-b975-\
24b3e6bcdada"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "FF"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}]}],
          ")"}]}], 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.8990944305075674`*^9},ExpressionUUID->"b1c8f028-0c7b-438e-831c-\
cf083121d560"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"1728", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "5", " ", "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"14", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "4"], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"50", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"63", " ", "\[Beta]"}], "-", 
              RowBox[{"74", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"21", " ", "\[Beta]"}], "-", 
              RowBox[{"61", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.899094436413246*^9},ExpressionUUID->"0917aa69-8379-435c-9ed4-\
5ea2f5df7ebe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "FF", " ", "G3", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990944419990873`*^9},ExpressionUUID->"a3da3b1d-565a-4d0a-8c99-\
b910073498f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
           RowBox[{"6", " ", "\[Beta]"}], "-", 
           RowBox[{"51", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"3", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", "\[Beta]"}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"1728", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "HH"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"]}]}], ")"}]}], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8990944478765492`*^9},ExpressionUUID->"8a2ad110-c0fc-4007-99a0-\
c1ab539e1588"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["0", "B", 
   RowBox[{"-", "+"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"d19bb658-5d3e-409d-a828-9eaa944a0b24"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.8990942503182216`*^9, 
  3.8990942526872387`*^9}, {3.899094286871005*^9, 
  3.899094286871005*^9}},ExpressionUUID->"5adae34a-3476-42d3-bd0d-\
dba05caa77e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
        "2"]}], 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.8990944824579687`*^9},ExpressionUUID->"bbf131de-1108-423d-a8c8-\
b2db908b1761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], 
      SuperscriptBox["FF", "2"], " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FF", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"68", " ", "\[Beta]"}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"23", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{"64", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}], 
           "+", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"77", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.899094490876156*^9},ExpressionUUID->"4a94f6fb-4e62-4245-8c3a-\
c3a78a6b8d8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "G3", " ", 
        SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8623858809504547`*^9, 3.8850021347850647`*^9, 3.885016327152195*^9, 
   3.886580557899009*^9, 3.886580688982356*^9, 3.8964083508283186`*^9, 
   3.899094093805423*^9, {3.8990944984688673`*^9, 
   3.8990945064366727`*^9}},ExpressionUUID->"fa0f6dee-bfa4-45fd-b94c-\
23d54c7f770a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4b", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["G2", "2"], " ", 
          SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]"}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"11", " ", "\[Alpha]"}], "+", 
           RowBox[{"16", " ", "\[Beta]"}]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899094512140938*^9, 
  3.8990945232738457`*^9}},ExpressionUUID->"072216e0-acc2-4fa1-85ed-\
64fda8b3b49f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["0", "C", 
   RowBox[{"+", "-"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ee933d7f-a9e5-41a6-a440-5fca0570bf6a"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.8990942503182216`*^9, 
  3.8990942526872387`*^9}, {3.899094293576398*^9, 
  3.8990942956539307`*^9}},ExpressionUUID->"98d13d9d-0f2e-4781-b6e9-\
831c692c0fb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FF", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mc", "2"], "-", 
           RowBox[{"2", " ", "s", " ", "\[Alpha]", " ", "\[Beta]"}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.8990945527423286`*^9},ExpressionUUID->"45280b31-f0dc-47f6-ac76-\
1a3ac7ce73a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"5184", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "5", " ", "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mc", "2"], "-", 
           RowBox[{"2", " ", "s", " ", "\[Alpha]", " ", "\[Beta]"}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "\[Beta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"89", " ", "\[Beta]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Beta]"}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "FF", " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"134", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["mc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"159", "+", 
                 RowBox[{"8", " ", "\[Beta]"}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"7", " ", "\[Beta]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"8", " ", "\[Beta]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "3"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990945592085695`*^9},ExpressionUUID->"7b93e91e-91c6-4be1-b6a7-\
50b7310702db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "FF", " ", "G3", " ", "\[Alpha]s", " ", 
         RowBox[{"(", 
          RowBox[{"FF", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"]}], "-", 
           RowBox[{"4", " ", "s", " ", "\[Alpha]", " ", "\[Beta]"}]}], 
          ")"}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "s", " ", "\[Alpha]", " ", 
         "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "G3", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "s", " ", "\[Alpha]"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "s", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990945657907314`*^9},ExpressionUUID->"2dbf732a-c82b-4914-a79d-\
356638cc6947"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1728", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "5", " ", 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[Beta]"}], "-", 
         RowBox[{"51", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"3", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Beta]"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "HH"}], "+", 
          SuperscriptBox["mc", "2"], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
           "\[Alpha]"}]}], ")"}]}], 
       RowBox[{"72", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]}], "25", " ", 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", "\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"s", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}]]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8990945798925056`*^9, 
  3.89909459278329*^9}},ExpressionUUID->"881f255c-954f-4af5-9602-\
e3b9cec4d55b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "B", "++"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b2130d41-7f5f-4acc-9a94-990abca4a206"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}},ExpressionUUID->"64c943e2-6ea5-4d25-94b4-\
e7e34b704e25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Alpha]"}], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], 
      RowBox[{"30", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.8990947616211824`*^9},ExpressionUUID->"0eba2b22-8726-469b-bb07-\
9eb4a0d24928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"1728", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], 
      SuperscriptBox["FF", "2"], " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FF", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{"108", " ", "\[Beta]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"104", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"29", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "36"}], "-", 
              RowBox[{"13", " ", "\[Beta]"}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"192", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "135"}], "+", 
              RowBox[{"64", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"45", "-", 
              RowBox[{"77", " ", "\[Beta]"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990947664406166`*^9},ExpressionUUID->"0b9ba233-8309-4b30-aba6-\
21279bb47446"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "G3", " ", 
         RowBox[{"(", 
          RowBox[{"FF", "+", 
           SuperscriptBox["mc", "2"]}], ")"}], " ", "\[Alpha]s"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"G3", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.899094771421381*^9},ExpressionUUID->"41f57905-a6c1-4c9b-9168-\
2a4bfbeabe2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]"}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Alpha]", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"12", " ", "\[Beta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", 
             RowBox[{"24", " ", "\[Beta]"}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"6", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899094779717049*^9, 
  3.8990947863414803`*^9}},ExpressionUUID->"704ec4b9-76af-40e8-a6e8-\
bee52009ae55"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "B", 
   RowBox[{"-", "+"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"bcc1ba61-a254-4a8b-a01f-ba916cbe3dcf"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.899094638998608*^9}},ExpressionUUID->"139a8258-729b-458a-b82a-\
7cd942f7a5ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["FF", "5"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Alpha]"}], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.899094814116927*^9},ExpressionUUID->"52468372-cb8a-4b9c-b823-\
42cb5075000f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"10", " ", "FF", " ", "G2", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"72", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "3"], " ", "G2", " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990948201685047`*^9},ExpressionUUID->"0f57fbc0-d17a-42a5-9da7-\
09094299a7d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "FF", " ", "G3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "FF"}], "+", 
          SuperscriptBox["mc", "2"]}], ")"}], " ", "\[Alpha]s"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990948258127074`*^9},ExpressionUUID->"2409160a-0636-44a4-89b8-\
972c9955b308"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["G2", "2"], " ", 
          SuperscriptBox["mc", "2"], " ", "\[Alpha]s"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "-", 
           RowBox[{"12", " ", "\[Beta]"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"6", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899094833151283*^9, 
  3.899094843183255*^9}},ExpressionUUID->"ee652de9-289e-478b-9a99-\
37d4047b1d2a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "A", 
   RowBox[{"+", "-"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"fd4e334b-0572-435c-a15d-9cfd224f227a"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.899094646820606*^9}, {3.8990947069530416`*^9, 
  3.8990947069530416`*^9}},ExpressionUUID->"e6765742-05dd-412f-b2a0-\
a4c7c54119e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[Alpha]"}], "+", 
             RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.8990948674130964`*^9},ExpressionUUID->"79c770b0-e148-476e-82dd-\
dde378c2a024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"576", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "-", "\[Beta]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"41", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"55", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"171", " ", "\[Beta]"}], "-", 
              RowBox[{"325", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"42", " ", "\[Beta]"}], "+", 
              RowBox[{"122", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "-", 
              RowBox[{"266", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "\[Beta]"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990948729836006`*^9},ExpressionUUID->"b2ad5d02-727e-4fda-8080-\
58d0a92f02ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"FF", " ", "G3", " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{"FF", "+", 
          RowBox[{
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Alpha]"}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"G3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["HH", "2"], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
           "\[Alpha]"}]}], ")"}], " ", "\[Alpha]s"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "G3", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Alpha]s", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["mc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
            RowBox[{"\[Alpha]", " ", "\[Beta]"}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8623858809504547`*^9, 3.8850021347850647`*^9, 3.885016327152195*^9, 
   3.886580557899009*^9, 3.886580688982356*^9, 3.8964083508283186`*^9, 
   3.899094093805423*^9, {3.899094879446271*^9, 
   3.89909488993734*^9}},ExpressionUUID->"8d37e198-d1d9-487d-8c10-\
d27c067c8422"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1152", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "-", 
         RowBox[{"4", " ", "\[Beta]"}], "-", 
         RowBox[{"49", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"8", " ", "\[Beta]"}], "+", 
            RowBox[{"57", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "HH"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8990948983272223`*^9},ExpressionUUID->"36445db7-a92c-4146-af6d-\
aea1fdfd6f5c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "B", 
   RowBox[{"+", "-"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"2335add2-b75e-4710-ac86-bcf3583a6515"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946544169083`*^9}},ExpressionUUID->"f13aa502-9953-4fca-8d4a-\
1c2e40a46902"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "4"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
         "+", 
         RowBox[{"FF", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.8990949306366053`*^9},ExpressionUUID->"51a6e22f-27c6-4f8f-917e-\
8b520295f89d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"5184", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "5", " ", "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"]}], "+", 
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "\[Alpha]", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "46"}], "+", 
              RowBox[{"91", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"546", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "4"], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"162", " ", "\[Beta]"}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Beta]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"71", " ", "\[Beta]"}], "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"75", " ", "\[Beta]"}], "-", 
              RowBox[{"147", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"121", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990949385173044`*^9},ExpressionUUID->"be330982-c626-4eb4-99f5-\
7a9af070a1ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "G3", " ", 
        RowBox[{"(", 
         RowBox[{"FF", "-", 
          SuperscriptBox["mc", "2"]}], ")"}], " ", "\[Alpha]s"}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "G3", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990949440776424`*^9},ExpressionUUID->"8b2f86f8-020a-407c-b7c8-\
a1f77f765fbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
           RowBox[{"6", " ", "\[Beta]"}], "-", 
           RowBox[{"51", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"12", " ", "\[Beta]"}], "+", 
              RowBox[{"51", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"1728", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], " ", "HH"}], 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.89909494964589*^9},ExpressionUUID->"1c0cd221-adb7-4682-9acc-382202c1226c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "C", 
   RowBox[{"+", "-"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a1267132-94a5-44b8-afc6-f4f705e3ebb9"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.8990946591274357`*^9, 
  3.8990946634798174`*^9}},ExpressionUUID->"b7e6aac0-ff29-4f14-96c1-\
c00e7390397c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
          "+", 
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.8990949740124044`*^9},ExpressionUUID->"9cf6357c-6d0e-4d9f-bb7f-\
d107a4d25d89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"1296", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "5", " ", "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
        "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
        "-", 
        RowBox[{"48", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"5", " ", "\[Beta]"}], "+", 
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Beta]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990949789016385`*^9},ExpressionUUID->"082b3b24-5901-46df-addf-\
53b5b60bac42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "G3", " ", 
        RowBox[{"(", 
         RowBox[{"FF", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"]}]}], ")"}], " ", "\[Alpha]s"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "G3", " ", 
        SuperscriptBox["HH", "2"], "\[Alpha]s"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990949838311234`*^9},ExpressionUUID->"0e3d6253-0ed5-4be4-afee-\
452ec7e10b29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"]}], 
        RowBox[{"216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"HH", "-", 
          SuperscriptBox["mc", "2"]}], ")"}]}], 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8990949901050224`*^9},ExpressionUUID->"9fad54f0-e38d-4ed2-b6c6-\
b00e102b937b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "A", "--"], 
  TraditionalForm]],ExpressionUUID->"d62412ec-6e54-4388-a392-52785469e8a4"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094670751954*^9, 
  3.899094675524185*^9}},ExpressionUUID->"6da434c8-0df8-400d-8b50-\
2451294f961c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[Alpha]"}], "+", 
             RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.8990950128692636`*^9},ExpressionUUID->"4b57e55d-9402-4711-972f-\
2f6a77248290"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2304", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"13", " ", "\[Beta]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Alpha]", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"13", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", "\[Beta]"}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"68", " ", "\[Beta]"}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"16", " ", "\[Beta]"}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"45", " ", "\[Beta]"}], "+", 
              RowBox[{"148", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "-", 
              RowBox[{"197", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"96", " ", "\[Beta]"}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"245", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990950201262283`*^9},ExpressionUUID->"4df0258f-4cbe-4c2b-8a7d-\
42c36ef1e064"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"FF", " ", "G3", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"FF", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.8990950258050804`*^9},ExpressionUUID->"c5855a05-771f-47f3-8f87-\
91c51798a346"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4608", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"8", " ", "\[Beta]"}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"23", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "HH"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"]}]}], ")"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8990950306884384`*^9},ExpressionUUID->"7d398b12-f563-4545-a0a9-\
3054282b5bf4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "B", "--"], 
  TraditionalForm]],ExpressionUUID->"9098c54f-1a1b-40c3-a29a-82bcefee8064"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094681407935*^9, 
  3.8990946816480436`*^9}},ExpressionUUID->"616ed14e-6ca0-4a6d-9ce0-\
bc437f1a4b55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "4"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
         "+", 
         RowBox[{"FF", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.89909505483834*^9},ExpressionUUID->"e2004749-8426-4fd4-acba-\
031bf6be08db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"1296", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "5", " ", "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Alpha]"}], "+", 
           RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"25", " ", "\[Beta]"}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Beta]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.899095060342486*^9},ExpressionUUID->"d346de2d-5caa-4af3-935f-\
ddd425064d01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG3", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "FF", " ", "G3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "FF"}], "+", 
          SuperscriptBox["mc", "2"]}], ")"}], " ", "\[Alpha]s"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.899095066117574*^9},ExpressionUUID->"1febea6f-62f9-4c65-a926-\
19aae228f939"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"]}], 
        RowBox[{"216", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", "HH"}], 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8990950725015926`*^9},ExpressionUUID->"b9f2cd07-5b5b-4753-86f8-\
00d5e9f008c5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["1", "C", "--"], 
  TraditionalForm]],ExpressionUUID->"39e702df-ce70-4d57-8266-3a11c2886a1d"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 
  3.899094691620113*^9}},ExpressionUUID->"1883cea9-6722-47a5-8b40-\
2ce1d1507807"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["FF", "5"], " ", 
          SuperscriptBox["\[Alpha]s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 
   3.8990950915894423`*^9},ExpressionUUID->"3e13de0b-4b10-4df3-bb97-\
8dd146017fb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"5184", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "5", " ", "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"]}], "+", 
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "\[Beta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"89", " ", "\[Beta]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Beta]"}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"159", "+", 
              RowBox[{"8", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"5", " ", "\[Beta]"}], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "69"}], "+", 
              RowBox[{"69", " ", "\[Beta]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"7", " ", "\[Beta]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              SuperscriptBox["\[Beta]", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 
   3.8990950967476616`*^9},ExpressionUUID->"6476ce81-f27a-48f7-a17a-\
71eb27729952"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "FF", " ", "G3", " ", 
          RowBox[{"(", 
           RowBox[{"FF", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mc", "2"]}]}], ")"}], " ", "\[Alpha]s"}], 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "G3", " ", 
          SuperscriptBox["HH", "2"], "\[Alpha]s"}], 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[Alpha]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 
  3.899095101815748*^9},ExpressionUUID->"c03be60f-e6d9-4611-8c78-\
422c300509b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1728", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "5", " ", 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[Beta]"}], "-", 
         RowBox[{"51", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{"3", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Beta]"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "HH"}], "+", 
          SuperscriptBox["mc", "2"]}], ")"}]}], 
       RowBox[{"72", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 
  3.8990951119808664`*^9}},ExpressionUUID->"6fcc8b66-f4e4-4db6-ad9e-\
aa525fc99095"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["2", "A", "++"], 
  TraditionalForm]],ExpressionUUID->"1fddd6b3-31da-4be7-bfb0-06f804b75d09"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 
  3.8990951356085243`*^9}},ExpressionUUID->"6349c7a2-766a-4e66-974f-\
6c9eeddb8a7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"432", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "3"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "FF", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Alpha]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", "\[Beta]", "+", 
           RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.899095210368658*^9},ExpressionUUID->"0bcc60ac-0a44-4686-8e3d-\
872c8715231d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"10368", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
           "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "4"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"13", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"18", " ", "\[Beta]"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"FF", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["\[Alpha]", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"9", " ", "\[Beta]"}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "66"}], "+", 
               RowBox[{"25", " ", "\[Beta]"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "3"], " ", 
             "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"13", " ", "\[Beta]"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"54", " ", "\[Beta]"}], "-", 
               RowBox[{"218", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"121", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"15", " ", "\[Beta]"}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", 
               RowBox[{"94", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"59", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"210", " ", "\[Beta]"}], "-", 
               RowBox[{"610", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"945", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "-", 
               RowBox[{"554", " ", 
                SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"216", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "5", " ", 
       SuperscriptBox["FF", "2"], " ", "G2", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}], 
            "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, {3.8990952227915044`*^9, 
   3.899095230981872*^9}, 
   3.8990957991591706`*^9},ExpressionUUID->"db8c762f-cdbd-4e4b-b46a-\
ec01a224a35b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"144", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
        "5", " ", "FF", " ", "G3", " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Alpha]"}], "+", 
             RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"2", " ", "\[Beta]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"8", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.8990952609362307`*^9},ExpressionUUID->"e0ac50ed-179d-4bd7-ae5b-\
c45e4d66018e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"20736", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "5", " ", 
        SuperscriptBox["G2", "2"], " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "FF", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Alpha]"}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"21", "-", 
                RowBox[{"61", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}], 
             "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"5", " ", "\[Beta]"}]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"20736", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], "-", 
          RowBox[{"20", " ", "\[Beta]"}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["\[Beta]", "3"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["\[Beta]", "4"]}], "-", 
          RowBox[{"26", " ", 
           SuperscriptBox["\[Beta]", "5"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Alpha]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"5", " ", "\[Beta]"}]}], ")"}]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"8", " ", "\[Beta]"}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["\[Beta]", "3"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "HH"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"]}]}], ")"}]}], 
       RowBox[{"864", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, {
   3.89909524336724*^9, 3.899095250783589*^9}, 
   3.8990958021490173`*^9},ExpressionUUID->"81288a62-6422-4220-8999-\
b13ca7546d2c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["2", "B", "++"], 
  TraditionalForm]],ExpressionUUID->"ae1ffb44-638c-4e6d-966b-5811725324f2"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 
  3.899095145774472*^9}},ExpressionUUID->"06752e0e-d4b3-4dd4-ac75-\
fdb3314732dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "4"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "FF", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Beta]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.8990952860052404`*^9},ExpressionUUID->"ba4d7821-cb1c-4d46-b115-\
45397bb85943"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"6912", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "4"], "+", 
           RowBox[{"139", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"45", " ", "\[Beta]"}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "\[Beta]"}], "+", 
              SuperscriptBox["\[Beta]", "3"]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"141", " ", "\[Beta]"}], "+", 
              RowBox[{"135", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"139", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"191", " ", "\[Beta]"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"54", "-", 
              RowBox[{"237", " ", "\[Beta]"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["\[Beta]", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"135", " ", "\[Beta]"}], "-", 
              RowBox[{"204", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"431", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"50", " ", "\[Beta]"}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"50", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "-", 
              RowBox[{"97", " ", 
               SuperscriptBox["\[Beta]", "4"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, 
   3.89909529397079*^9},ExpressionUUID->"89d14a7e-8f7c-4bf6-9c33-\
e8e3d952c424"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "G3", " ", "\[Alpha]s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["mc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], 
           "+", 
           RowBox[{"FF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}], "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.899095305893921*^9},ExpressionUUID->"2e29fdfa-ce68-4eb2-b7c0-\
6d7e116ee6a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4608", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"8", " ", "\[Beta]"}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["\[Beta]", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"23", " ", "\[Beta]"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"76", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G2", "2"], " ", "HH"}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, 
   3.8990953013911586`*^9},ExpressionUUID->"83521e1f-4b48-438b-aca9-\
e819437eb1b2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["2", "A", 
   RowBox[{"+", "-"}]], 
  TraditionalForm]],ExpressionUUID->"c24e0ed3-b541-4992-9ed8-32eb32f2643f"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 
  3.899095153270915*^9}},ExpressionUUID->"424893af-bb57-4359-b71b-\
9a2f2b457062"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FF", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "\[Alpha]"}], "+", 
           RowBox[{"4", " ", "\[Beta]"}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.8990954194486265`*^9},ExpressionUUID->"0ee4a9e9-06da-4d1b-8ca6-\
8ba0fbee3c63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"1152", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]], "FF", " ", "G2", " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["\[Beta]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "3"]}], "+", 
            RowBox[{"3", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"16", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"16", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"FF", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox["\[Alpha]", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "96"}], "+", 
               RowBox[{"93", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"32", "-", 
               RowBox[{"62", " ", "\[Beta]"}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"53", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"71", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "+", 
               RowBox[{"96", " ", "\[Beta]"}], "-", 
               RowBox[{"207", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"272", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Beta]"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "4"]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[Alpha]", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"14", " ", "\[Beta]"}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"31", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], 
       SuperscriptBox["FF", "2"], " ", "G2", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}], 
            "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, {3.8990954245527215`*^9, 
   3.8990954322330456`*^9}, 
   3.8990957796092277`*^9},ExpressionUUID->"98602e6f-b145-4d09-a255-\
82e5c2c2fa28"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"FF", " ", "G3", " ", "\[Alpha]s", " ", 
         RowBox[{"(", 
          RowBox[{"FF", "+", 
           RowBox[{
            SuperscriptBox["mc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}], "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.8990954395981655`*^9},ExpressionUUID->"c7f59165-4fcb-496a-bef5-\
7327e357bd4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], 
       SuperscriptBox["G2", "2"], " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "FF", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "3"]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"61", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "\[Beta]"}]}], ")"}], " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"4", " ", "\[Beta]"}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"8", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"13", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"39", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, {
  3.899095447144392*^9, 
  3.899095457089651*^9}},ExpressionUUID->"ab62a05d-2563-4527-b001-\
4bf9bbe8d9ad"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["2", "A", 
   RowBox[{"-", "+"}]], 
  TraditionalForm]],ExpressionUUID->"53a2d11d-a751-49a4-9530-b021d8f35112"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 
  3.899095157574712*^9}},ExpressionUUID->"a8ab622c-42ee-4a09-b267-\
83712249c8b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"1728", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "4"]}]]}], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FF", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Beta]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Alpha]", "3"], "-", 
           RowBox[{"2", " ", "\[Beta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "3"], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "\[Beta]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.8990953485584903`*^9},ExpressionUUID->"78f26e84-11bc-42a3-b664-\
fc1ec63592f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"82944", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Beta]"}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"47", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Alpha]", "3"], "-", 
            RowBox[{"2", " ", "\[Beta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "3"], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", "\[Beta]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"FF", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["\[Alpha]", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"65", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "-", 
               RowBox[{"297", " ", "\[Beta]"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"6", " ", "\[Beta]"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"42", " ", "\[Beta]"}], "+", 
               RowBox[{"170", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"149", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["FF", "2"], " ", "G2", " ", "\[Alpha]s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FF", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}], "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["mc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
               "\[Beta]"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"864", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, {3.8990953549152794`*^9, 
   3.899095361313282*^9}, 
   3.8990957622312045`*^9},ExpressionUUID->"a477c619-ed98-4e5c-9ba7-\
490a11dc07ec"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", "FF", " ", "G3", " ", "\[Alpha]s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FF", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Alpha]"}], "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
              SuperscriptBox["\[Alpha]", "2"], "+", "\[Beta]", "+", 
              RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", "G3", " ", 
         SuperscriptBox["HH", "2"], "\[Alpha]s"}], 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.8990953861840854`*^9},ExpressionUUID->"a6e2d582-38d8-44ca-bb7c-\
90837eff7d15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", "\[Alpha]s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "FF", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}], "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["\[Alpha]", "3"]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"21", "-", 
                 RowBox[{"61", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}], 
              "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", "\[Beta]"}]}], ")"}], " ", 
               SuperscriptBox["\[Beta]", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"82944", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["\[Alpha]s", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "-", 
           RowBox[{"8", " ", "\[Beta]"}], "+", 
           RowBox[{"83", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"16", " ", "\[Beta]"}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"165888", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "HH"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"]}]}], ")"}]}], 
        RowBox[{"6912", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, {
  3.899095370225176*^9, 
  3.8990953778022585`*^9}},ExpressionUUID->"08f9c28b-0d15-4e77-9c99-\
59a70b0ad4e5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["2", "B", 
   RowBox[{"-", "+"}]], 
  TraditionalForm]],ExpressionUUID->"630271db-102e-43df-8952-8ba2de803283"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 
  3.8990951653463697`*^9}},ExpressionUUID->"708195a3-e444-4557-b7eb-\
3beaba1d6b18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "FF", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Beta]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.8990954939673758`*^9},ExpressionUUID->"01fb75f4-cde6-4167-8820-\
3eb4122e8127"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"1728", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], " ", 
         SuperscriptBox["mc", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
          "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"138", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Beta]", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]", "+", 
              RowBox[{"69", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"189", " ", "\[Beta]"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"187", " ", "\[Beta]"}], "-", 
              RowBox[{"253", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"50", " ", "\[Beta]"}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"82", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"3", " ", "\[Beta]"}], "+", 
              SuperscriptBox["\[Beta]", "2"], "+", 
              SuperscriptBox["\[Beta]", "3"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, 
   3.899095499479248*^9},ExpressionUUID->"709ec0f0-534c-495b-a077-\
8c7b92758a90"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "G3", " ", "\[Alpha]s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["mc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
            RowBox[{"FF", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}], "+", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"G3", " ", 
         SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.899095509590526*^9},ExpressionUUID->"2aca3627-364a-448a-8faf-\
e44000d385e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1152", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"8", " ", "\[Beta]"}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"98", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["\[Beta]", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"23", " ", "\[Beta]"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"57", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"68", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G2", "2"], " ", "HH"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, 
   3.899095505143508*^9},ExpressionUUID->"2f0ebbdf-29f0-4452-92ce-\
e8367036b509"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["3", "B", 
   RowBox[{"-", "+"}]], 
  TraditionalForm]],ExpressionUUID->"6a1f72fd-d127-4011-9415-2708d09ff5e0"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 3.8990951356085243`*^9}, {3.8990951703812513`*^9, 
  3.8990951751659636`*^9}},ExpressionUUID->"a77cc965-ef84-4ef6-9bb1-\
310a125b0d96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["FF", "4"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "FF", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Beta]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox["\[Beta]", "4"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.8990955279924164`*^9},ExpressionUUID->"395043a0-2a4e-4faa-b02c-\
87be4e5ae482"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "G2", " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}],
              "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3456", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]", "+", "\[Beta]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "4"], "+", 
            RowBox[{"166", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"330", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "\[Beta]"}], "+", 
               SuperscriptBox["\[Beta]", "3"]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"87", " ", "\[Beta]"}], "+", 
               RowBox[{"166", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "FF", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "5"], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "135"}], "+", 
               RowBox[{"264", " ", "\[Beta]"}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"109", " ", "\[Beta]"}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"183", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"229", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "-", 
               RowBox[{"96", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"50", " ", "\[Beta]"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "-", 
               RowBox[{"97", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, {3.899095533920308*^9, 
   3.8990955423750367`*^9}},ExpressionUUID->"c9b924d3-dc02-4998-adda-\
827537c10f98"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"FF", " ", "G3", " ", "\[Alpha]s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[Alpha]"}], "-", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "FF", " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}]}], ")"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"G3", " ", 
          SuperscriptBox["HH", "2"], "  ", "\[Alpha]s"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[Alpha]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.899095549985346*^9},ExpressionUUID->"5703d947-0018-4798-8a1c-\
41cfebbe6e48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], 
       SuperscriptBox["G2", "2"], " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FF", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Alpha]", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "\[Beta]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"26", " ", "\[Beta]"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"25", "-", 
               RowBox[{"49", " ", "\[Beta]"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2304", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], 
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox["mc", "2"], " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"4", " ", "\[Beta]"}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "+", 
         RowBox[{"29", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Beta]", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"8", " ", "\[Beta]"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"13", " ", "\[Beta]"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"39", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"62", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, {
  3.899095558212068*^9, 
  3.8990955672887526`*^9}},ExpressionUUID->"2d22be23-827a-4400-9d89-\
aa62afb3d320"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["3", "B", 
   RowBox[{"+", "-"}]], 
  TraditionalForm]],ExpressionUUID->"9527a446-aa3a-4acb-a324-e4a77fa5b472"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 3.8990951356085243`*^9}, {3.8990951703812513`*^9, 
  3.89909518230287*^9}},ExpressionUUID->"ae2b0323-70c6-49a3-8488-\
8127b21048ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"8640", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "3"]}], "+", 
           RowBox[{"6", " ", "\[Beta]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"6", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "\[Beta]"}], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Alpha]", "3"], "-", 
           RowBox[{"2", " ", "\[Beta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "3"], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "\[Beta]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.899095593582657*^9},ExpressionUUID->"1f8b8b5f-5a46-4011-9d9d-\
ae3aa7801e1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["FF", "2"], " ", "G2", " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}],
              "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"864", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"248832", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Alpha]", "3"], "-", 
            RowBox[{"2", " ", "\[Beta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "3"], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", "\[Beta]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"444", " ", "\[Beta]"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", "\[Beta]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"3", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"69", " ", "\[Beta]"}], "+", 
               RowBox[{"148", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "FF", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Alpha]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"171", " ", "\[Beta]"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"329", " ", "\[Beta]"}], "+", 
               RowBox[{"219", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", "\[Beta]"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"50", " ", "\[Beta]"}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"71", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, {3.8990955989271984`*^9, 
   3.8990956087286224`*^9}},ExpressionUUID->"b8b8c719-7d89-4409-a771-\
df0c539a8228"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}],
         "5", " ", "FF", " ", "G3", " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", "\[Beta]", "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
          RowBox[{"FF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "G3", " ", 
          SuperscriptBox["HH", "2"], " ", "\[Alpha]s"}], 
         RowBox[{"576", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[Alpha]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.8990956159376297`*^9},ExpressionUUID->"568db2d5-39a9-4fdc-a584-\
fada2fffa988"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"82944", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "5", " ", 
        SuperscriptBox["G2", "2"], " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "\[Beta]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"26", " ", "\[Beta]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"25", "-", 
                RowBox[{"49", " ", "\[Beta]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"165888", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "2"],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "-", 
          RowBox[{"8", " ", "\[Beta]"}], "+", 
          RowBox[{"83", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "-", 
          RowBox[{"46", " ", 
           SuperscriptBox["\[Beta]", "3"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["\[Beta]", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"16", " ", "\[Beta]"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"50", " ", 
              SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"], " ", "HH"}], 
       RowBox[{"6912", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, {
  3.899095625209124*^9, 
  3.8990956342005787`*^9}},ExpressionUUID->"bd472db0-132e-4a7a-82f9-\
bce7372f61d8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["3", "B", "--"], 
  TraditionalForm]],ExpressionUUID->"0560ee06-5739-444c-992e-4d40476ebd54"]], \
"Title",
 CellChangeTimes->{{3.8622533449099884`*^9, 3.862253353335784*^9}, {
  3.8990936103898106`*^9, 3.899093650092154*^9}, {3.89909462352363*^9, 
  3.8990946281193967`*^9}, {3.899094688834135*^9, 3.899094691620113*^9}, {
  3.899095129812887*^9, 3.8990951356085243`*^9}, {3.8990951703812513`*^9, 
  3.8990951866024485`*^9}},ExpressionUUID->"67b68cf6-b09a-4f8c-89e7-\
ab44db227092"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2160", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], 
      SuperscriptBox["FF", "4"], " ", 
      SuperscriptBox["\[Alpha]s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], "3"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Alpha]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", "\[Beta]", "+", 
           RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "FF", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{"3", " ", "\[Beta]"}], "+", 
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385871450946*^9, {3.8850021096352525`*^9, 3.885002111082694*^9}, {
   3.885016260490254*^9, 3.8850162775149565`*^9}, {3.886296900041662*^9, 
   3.8862969032496543`*^9}, 3.886580550081319*^9, 3.8865806588919783`*^9, 
   3.8964083323032236`*^9, {3.8990915614165063`*^9, 3.8990915813141613`*^9}, {
   3.899091663298055*^9, 3.899091664081953*^9}, 3.8990940747822857`*^9, 
   3.899094334095666*^9, 3.8990950915894423`*^9, 
   3.8990956495981956`*^9},ExpressionUUID->"f015ceb7-8f4c-4ac7-baf2-\
2cb23d6e63e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"31104", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], "FF", " ", "G2", " ", 
       SuperscriptBox["\[Alpha]s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", "\[Beta]"}], ")"}], 
           "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["FF", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "5"]}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "\[Beta]"}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"135", " ", "\[Beta]"}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[Alpha]", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "76"}], "+", 
               RowBox[{"6", " ", "\[Beta]"}], "+", 
               RowBox[{"135", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "\[Beta]"}], "+", 
               RowBox[{"135", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "FF", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"13", " ", "\[Beta]"}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"82", "-", 
               RowBox[{"25", " ", "\[Beta]"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "3"], " ", 
             "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "\[Beta]", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"54", " ", "\[Beta]"}], "+", 
               RowBox[{"178", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", 
               RowBox[{"73", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"\[Alpha]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"244", " ", "\[Beta]"}], "+", 
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"78", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"61", " ", "\[Beta]"}], "-", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"106", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "-", 
               RowBox[{"89", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"216", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "5", " ", 
       SuperscriptBox["FF", "2"], " ", "G2", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]"}], 
            "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.862385877346498*^9, 3.8850021217842674`*^9, {3.88501626343287*^9, 
   3.8850162739478073`*^9}, {3.8862969059610224`*^9, 3.886296910770235*^9}, 
   3.886580554665019*^9, 3.8865806739819455`*^9, 3.896408337191183*^9, 
   3.8990940820711265`*^9, 3.8990950967476616`*^9, {3.8990956560725794`*^9, 
   3.8990956654656577`*^9}},ExpressionUUID->"13bccc3e-88a8-411c-8824-\
835e4270daa0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhoG3", "=", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", "\[Beta]"}]]}],
         "5", " ", "FF", " ", "G3", " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"8", " ", "\[Beta]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "FF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", "\[Beta]", "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
      "]"}], "+", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "G3", " ", 
          SuperscriptBox["HH", "2"], "\[Alpha]s"}], 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          "\[Alpha]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}],
       "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.8623858809504547`*^9, 3.8850021347850647`*^9, 
  3.885016327152195*^9, 3.886580557899009*^9, 3.886580688982356*^9, 
  3.8964083508283186`*^9, 3.899094093805423*^9, 3.899095101815748*^9, 
  3.899095670919551*^9},ExpressionUUID->"2d5a3111-56db-4623-aace-\
bd95ac78c5dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoG4", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"20736", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], "5", " ", 
        SuperscriptBox["G2", "2"], " ", "\[Alpha]s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FF", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "\[Beta]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"26", " ", "\[Beta]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"25", "-", 
                RowBox[{"49", " ", "\[Beta]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"20736", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        SuperscriptBox["G2", "2"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", "5"]}], "-", 
          RowBox[{"20", " ", "\[Beta]"}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["\[Beta]", "3"]}], "-", 
          RowBox[{"100", " ", 
           SuperscriptBox["\[Beta]", "4"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Beta]", "5"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Beta]", "6"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Alpha]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"5", " ", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Beta]", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"8", " ", "\[Beta]"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "-", 
             RowBox[{"44", " ", 
              SuperscriptBox["\[Beta]", "3"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[Beta]", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Beta]", "5"]}]}], ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["G2", "2"], " ", "HH"}], 
        RowBox[{"864", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899095110398075*^9, 3.8990951119808664`*^9}, {
  3.8990956812633085`*^9, 
  3.8990956890639534`*^9}},ExpressionUUID->"918ffb79-49cb-457f-8f3f-\
de716a26ca59"]
}, Closed]]
},
WindowSize->{1440., 747.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d958aaa4-e6a0-46dc-8ba3-9f42da17fba0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 373, 9, 96, "Title",ExpressionUUID->"4ac163f3-b6aa-45e6-97da-c3b70d05d80d"],
Cell[956, 33, 1754, 44, 64, "Input",ExpressionUUID->"b937f3b9-3651-42ee-8ace-912b2599b5fb"],
Cell[2713, 79, 2902, 73, 64, "Input",ExpressionUUID->"05ae68fa-1d28-4ccc-882b-3200a70f3a6a"],
Cell[5618, 154, 1274, 34, 65, "Input",ExpressionUUID->"0c134d27-2979-47ca-a273-e5a9817e7a45"],
Cell[6895, 190, 1626, 47, 64, "Input",ExpressionUUID->"e54d45c5-6002-4e57-8048-70a714a67738"]
}, Closed]],
Cell[CellGroupData[{
Cell[8558, 242, 423, 9, 70, "Title",ExpressionUUID->"3be36b2c-67ec-438c-9585-5109e14baa5d"],
Cell[8984, 253, 1248, 31, 64, "Input",ExpressionUUID->"9cd464cc-ed26-464f-831b-d1cab2bdf64b"],
Cell[10235, 286, 2379, 64, 62, "Input",ExpressionUUID->"919a599a-ad25-416f-9918-00b6e116b6dc"],
Cell[12617, 352, 1381, 38, 65, "Input",ExpressionUUID->"e75cf575-f808-44e7-bc67-026611b51b74"],
Cell[14001, 392, 1562, 45, 63, "Input",ExpressionUUID->"52157a55-ecca-4d21-81bc-e8613afc2daf"]
}, Closed]],
Cell[CellGroupData[{
Cell[15600, 442, 439, 10, 70, "Title",ExpressionUUID->"86ef1302-c73d-411e-b975-24b3e6bcdada"],
Cell[16042, 454, 1576, 41, 66, "Input",ExpressionUUID->"b1c8f028-0c7b-438e-831c-cf083121d560"],
Cell[17621, 497, 3172, 84, 141, "Input",ExpressionUUID->"0917aa69-8379-435c-9ed4-5ea2f5df7ebe"],
Cell[20796, 583, 1383, 38, 65, "Input",ExpressionUUID->"a3da3b1d-565a-4d0a-8c99-b910073498f2"],
Cell[22182, 623, 2176, 61, 66, "Input",ExpressionUUID->"8a2ad110-c0fc-4007-99a0-c1ab539e1588"]
}, Closed]],
Cell[CellGroupData[{
Cell[24395, 689, 490, 11, 70, "Title",ExpressionUUID->"5adae34a-3476-42d3-bd0d-dba05caa77e5"],
Cell[24888, 702, 1249, 31, 64, "Input",ExpressionUUID->"bbf131de-1108-423d-a8c8-b2db908b1761"],
Cell[26140, 735, 2351, 63, 62, "Input",ExpressionUUID->"4a94f6fb-4e62-4245-8c3a-c3a78a6b8d8b"],
Cell[28494, 800, 1369, 37, 65, "Input",ExpressionUUID->"fa0f6dee-bfa4-45fd-b94c-23d54c7f770a"],
Cell[29866, 839, 1615, 47, 63, "Input",ExpressionUUID->"072216e0-acc2-4fa1-85ed-64fda8b3b49f"]
}, Closed]],
Cell[CellGroupData[{
Cell[31518, 891, 492, 11, 71, "Title",ExpressionUUID->"98d13d9d-0f2e-4781-b6e9-831c692c0fb9"],
Cell[32013, 904, 1778, 46, 62, "Input",ExpressionUUID->"45280b31-f0dc-47f6-ac76-1a3ac7ce73a8"],
Cell[33794, 952, 4177, 108, 141, "Input",ExpressionUUID->"7b93e91e-91c6-4be1-b6a7-50b7310702db"],
Cell[37974, 1062, 1603, 42, 66, "Input",ExpressionUUID->"2dbf732a-c82b-4914-a79d-356638cc6947"],
Cell[39580, 1106, 3413, 95, 124, "Input",ExpressionUUID->"881f255c-954f-4af5-9602-e3b9cec4d55b"]
}, Closed]],
Cell[CellGroupData[{
Cell[43030, 1206, 420, 9, 70, "Title",ExpressionUUID->"64c943e2-6ea5-4d25-94b4-e7e34b704e25"],
Cell[43453, 1217, 1415, 36, 64, "Input",ExpressionUUID->"0eba2b22-8726-469b-bb07-9eb4a0d24928"],
Cell[44871, 1255, 3124, 81, 141, "Input",ExpressionUUID->"0b9ba233-8309-4b30-aba6-21279bb47446"],
Cell[47998, 1338, 1426, 39, 66, "Input",ExpressionUUID->"41f57905-a6c1-4c9b-9168-2a4bfbeabe2f"],
Cell[49427, 1379, 2525, 70, 124, "Input",ExpressionUUID->"704ec4b9-76af-40e8-a6e8-bee52009ae55"]
}, Closed]],
Cell[CellGroupData[{
Cell[51989, 1454, 436, 10, 70, "Title",ExpressionUUID->"139a8258-729b-458a-b82a-7cd942f7a5ac"],
Cell[52428, 1466, 1423, 36, 64, "Input",ExpressionUUID->"52468372-cb8a-4b9c-b823-42cb5075000f"],
Cell[53854, 1504, 2930, 74, 64, "Input",ExpressionUUID->"0f57fbc0-d17a-42a5-9da7-09094299a7d9"],
Cell[56787, 1580, 1405, 39, 67, "Input",ExpressionUUID->"2409160a-0636-44a4-89b8-972c9955b308"],
Cell[58195, 1621, 1858, 53, 65, "Input",ExpressionUUID->"ee652de9-289e-478b-9a99-37d4047b1d2a"]
}, Closed]],
Cell[CellGroupData[{
Cell[60090, 1679, 489, 11, 70, "Title",ExpressionUUID->"e6765742-05dd-412f-b2a0-a4c7c54119e5"],
Cell[60582, 1692, 1885, 48, 66, "Input",ExpressionUUID->"79c770b0-e148-476e-82dd-dde378c2a024"],
Cell[62470, 1742, 3432, 89, 163, "Input",ExpressionUUID->"b2ad5d02-727e-4fda-8080-58d0a92f02ba"],
Cell[65905, 1833, 2609, 73, 141, "Input",ExpressionUUID->"8d37e198-d1d9-487d-8c10-d27c067c8422"],
Cell[68517, 1908, 2225, 64, 124, "Input",ExpressionUUID->"36445db7-a92c-4146-af6d-aea1fdfd6f5c"]
}, Closed]],
Cell[CellGroupData[{
Cell[70779, 1977, 438, 10, 70, "Title",ExpressionUUID->"f13aa502-9953-4fca-8d4a-1c2e40a46902"],
Cell[71220, 1989, 1738, 46, 66, "Input",ExpressionUUID->"51a6e22f-27c6-4f8f-917e-8b520295f89d"],
Cell[72961, 2037, 4039, 106, 141, "Input",ExpressionUUID->"be330982-c626-4eb4-99f5-7a9af070a1ea"],
Cell[77003, 2145, 1381, 37, 67, "Input",ExpressionUUID->"8b2f86f8-020a-407c-b7c8-a1f77f765fbb"],
Cell[78387, 2184, 2147, 58, 66, "Input",ExpressionUUID->"1c0cd221-adb7-4682-9acc-382202c1226c"]
}, Closed]],
Cell[CellGroupData[{
Cell[80571, 2247, 491, 11, 71, "Title",ExpressionUUID->"b7e6aac0-ff29-4f14-96c1-c00e7390397c"],
Cell[81065, 2260, 1700, 45, 66, "Input",ExpressionUUID->"9cf6357c-6d0e-4d9f-bb7f-d107a4d25d89"],
Cell[82768, 2307, 2021, 55, 62, "Input",ExpressionUUID->"082b3b24-5901-46df-addf-53b5b60bac42"],
Cell[84792, 2364, 1406, 38, 67, "Input",ExpressionUUID->"0e3d6253-0ed5-4be4-afee-452ec7e10b29"],
Cell[86201, 2404, 1408, 42, 66, "Input",ExpressionUUID->"9fad54f0-e38d-4ed2-b6c6-b00e102b937b"]
}, Closed]],
Cell[CellGroupData[{
Cell[87646, 2451, 439, 9, 70, "Title",ExpressionUUID->"6da434c8-0df8-400d-8b50-2451294f961c"],
Cell[88088, 2462, 1886, 48, 66, "Input",ExpressionUUID->"4b57e55d-9402-4711-972f-2f6a77248290"],
Cell[89977, 2512, 4527, 116, 163, "Input",ExpressionUUID->"4df0258f-4cbe-4c2b-8a7d-42c36ef1e064"],
Cell[94507, 2630, 1030, 27, 66, "Input",ExpressionUUID->"c5855a05-771f-47f3-8f87-91c51798a346"],
Cell[95540, 2659, 2493, 71, 124, "Input",ExpressionUUID->"7d398b12-f563-4545-a0a9-3054282b5bf4"]
}, Closed]],
Cell[CellGroupData[{
Cell[98070, 2735, 441, 9, 70, "Title",ExpressionUUID->"616ed14e-6ca0-4a6d-9ce0-bc437f1a4b55"],
Cell[98514, 2746, 1734, 46, 66, "Input",ExpressionUUID->"e2004749-8426-4fd4-acba-031bf6be08db"],
Cell[100251, 2794, 2382, 64, 62, "Input",ExpressionUUID->"d346de2d-5caa-4af3-935f-ddd425064d01"],
Cell[102636, 2860, 1423, 39, 67, "Input",ExpressionUUID->"1febea6f-62f9-4c65-a926-19aae228f939"],
Cell[104062, 2901, 1343, 40, 64, "Input",ExpressionUUID->"b9f2cd07-5b5b-4753-86f8-00d5e9f008c5"]
}, Closed]],
Cell[CellGroupData[{
Cell[105442, 2946, 439, 9, 71, "Title",ExpressionUUID->"1883cea9-6722-47a5-8b40-2ce1d1507807"],
Cell[105884, 2957, 1782, 45, 64, "Input",ExpressionUUID->"3e13de0b-4b10-4df3-bb97-8dd146017fb9"],
Cell[107669, 3004, 3623, 95, 141, "Input",ExpressionUUID->"6476ce81-f27a-48f7-a17a-71eb27729952"],
Cell[111295, 3101, 1547, 42, 88, "Input",ExpressionUUID->"c03be60f-e6d9-4611-8c78-422c300509b5"],
Cell[112845, 3145, 2249, 63, 124, "Input",ExpressionUUID->"6fcc8b66-f4e4-4db6-ad9e-aa525fc99095"]
}, Closed]],
Cell[CellGroupData[{
Cell[115131, 3213, 490, 10, 70, "Title",ExpressionUUID->"6349c7a2-766a-4e66-974f-6c9eeddb8a7c"],
Cell[115624, 3225, 1908, 48, 62, "Input",ExpressionUUID->"0bcc60ac-0a44-4686-8e3d-872c8715231d"],
Cell[117535, 3275, 6443, 165, 176, "Input",ExpressionUUID->"db8c762f-cdbd-4e4b-b46a-ec01a224a35b"],
Cell[123981, 3442, 2247, 60, 86, "Input",ExpressionUUID->"e0ac50ed-179d-4bd7-ae5b-c45e4d66018e"],
Cell[126231, 3504, 4576, 121, 186, "Input",ExpressionUUID->"81288a62-6422-4220-8999-b13ca7546d2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[130844, 3630, 488, 10, 70, "Title",ExpressionUUID->"06752e0e-d4b3-4dd4-ac75-fdb3314732dd"],
Cell[131335, 3642, 2098, 53, 66, "Input",ExpressionUUID->"ba4d7821-cb1c-4d46-b115-45397bb85943"],
Cell[133436, 3697, 4826, 121, 163, "Input",ExpressionUUID->"89d14a7e-8f7c-4bf6-9c33-e8e3d952c424"],
Cell[138265, 3820, 1399, 37, 87, "Input",ExpressionUUID->"2e29fdfa-ce68-4eb2-b7c0-6d7e116ee6a3"],
Cell[139667, 3859, 2573, 70, 122, "Input",ExpressionUUID->"83521e1f-4b48-438b-aca9-e819437eb1b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[142277, 3934, 506, 11, 70, "Title",ExpressionUUID->"424893af-bb57-4359-b71b-9a2f2b457062"],
Cell[142786, 3947, 1875, 48, 62, "Input",ExpressionUUID->"0ee4a9e9-06da-4d1b-8ca6-8ba0fbee3c63"],
Cell[144664, 3997, 5915, 151, 176, "Input",ExpressionUUID->"98602e6f-b145-4d09-a255-82e5c2c2fa28"],
Cell[150582, 4150, 1681, 45, 88, "Input",ExpressionUUID->"c7f59165-4fcb-496a-bef5-7327e357bd4b"],
Cell[152266, 4197, 3272, 88, 106, "Input",ExpressionUUID->"ab62a05d-2563-4527-b001-4bf9bbe8d9ad"]
}, Closed]],
Cell[CellGroupData[{
Cell[155575, 4290, 506, 11, 70, "Title",ExpressionUUID->"a8ab622c-42ee-4a09-b267-83712249c8b1"],
Cell[156084, 4303, 2601, 68, 62, "Input",ExpressionUUID->"78f26e84-11bc-42a3-b664-fc1ec63592f1"],
Cell[158688, 4373, 5314, 137, 188, "Input",ExpressionUUID->"a477c619-ed98-4e5c-9ba7-490a11dc07ec"],
Cell[164005, 4512, 2003, 51, 88, "Input",ExpressionUUID->"a6e2d582-38d8-44ca-bb7c-90837eff7d15"],
Cell[166011, 4565, 3852, 104, 129, "Input",ExpressionUUID->"08f9c28b-0d15-4e77-9c99-59a70b0ad4e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[169900, 4674, 508, 11, 70, "Title",ExpressionUUID->"708195a3-e444-4557-b7eb-3beaba1d6b18"],
Cell[170411, 4687, 2084, 54, 62, "Input",ExpressionUUID->"01fb75f4-cde6-4167-8820-3eb4122e8127"],
Cell[172498, 4743, 4058, 103, 163, "Input",ExpressionUUID->"709ec0f0-534c-495b-a077-8c7b92758a90"],
Cell[176559, 4848, 1869, 49, 87, "Input",ExpressionUUID->"2aca3627-364a-448a-8faf-e44000d385e7"],
Cell[178431, 4899, 2636, 72, 122, "Input",ExpressionUUID->"2f0ebbdf-29f0-4452-92ce-e8367036b509"]
}, Closed]],
Cell[CellGroupData[{
Cell[181104, 4976, 558, 11, 70, "Title",ExpressionUUID->"a77cc965-ef84-4ef6-9bb1-310a125b0d96"],
Cell[181665, 4989, 2098, 53, 66, "Input",ExpressionUUID->"395043a0-2a4e-4faa-b02c-87be4e5ae482"],
Cell[183766, 5044, 5976, 152, 161, "Input",ExpressionUUID->"c9b924d3-dc02-4998-adda-827537c10f98"],
Cell[189745, 5198, 1844, 49, 88, "Input",ExpressionUUID->"5703d947-0018-4798-8a1c-41cfebbe6e48"],
Cell[191592, 5249, 3880, 102, 106, "Input",ExpressionUUID->"2d22be23-827a-4400-9d89-aa62afb3d320"]
}, Closed]],
Cell[CellGroupData[{
Cell[195509, 5356, 555, 11, 70, "Title",ExpressionUUID->"ae2b0323-70c6-49a3-8488-8127b21048ae"],
Cell[196067, 5369, 3021, 78, 93, "Input",ExpressionUUID->"1f8b8b5f-5a46-4011-9d9d-ae3aa7801e1b"],
Cell[199091, 5449, 6155, 157, 140, "Input",ExpressionUUID->"b8b8c719-7d89-4409-a771-df0c539a8228"],
Cell[205249, 5608, 2386, 62, 144, "Input",ExpressionUUID->"568db2d5-39a9-4fdc-a584-fada2fffa988"],
Cell[207638, 5672, 4171, 110, 143, "Input",ExpressionUUID->"bd472db0-132e-4a7a-82f9-bce7372f61d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[211846, 5787, 540, 10, 70, "Title",ExpressionUUID->"67b68cf6-b09a-4f8c-89e7-ab44db227092"],
Cell[212389, 5799, 2196, 56, 62, "Input",ExpressionUUID->"f015ceb7-8f4c-4ac7-baf2-2cb23d6e63e9"],
Cell[214588, 5857, 7605, 190, 176, "Input",ExpressionUUID->"13bccc3e-88a8-411c-8824-835e4270daa0"],
Cell[222196, 6049, 2412, 62, 144, "Input",ExpressionUUID->"2d5a3111-56db-4623-aace-bd95ac78c5dc"],
Cell[224611, 6113, 5149, 133, 184, "Input",ExpressionUUID->"918ffb79-49cb-457f-8f3f-de716a26ca59"]
}, Closed]]
}
]
*)


